Topology optimization using the unsmooth variational topology optimization (UNVARTOP) method. An educational implementation in Matlab

This paper presents an efficient and comprehensive MATLAB code to solve two-dimensional structural topology optimization problems, including minimum mean compliance, compliant mechanism synthesis and multi-load compliance problems. The Unsmooth Variational Topology Optimization (UNVARTOP) method, developed by the authors in a previous work, is used in the topology optimization code, based on the finite element method (FEM), to compute the sensitivity and update the topology. The paper also includes instructions to improve the bisection algorithm, modify the computation of the Lagrangian multiplier by using an Augmented Lagrangian to impose the constraint, implement heat conduction problems and extend the code to three-dimensional topology optimization problems. The code, intended for students and newcomers in topology optimization, is included as an appendix (Appendix A) and it can be downloaded from https://github.com/DanielYago together with supplementary material.

==> Codes/UNVARTOP_2D_compliance.m <==
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
% A 200 line topology optimization code using the Unsmooth Variational Topology method %
%   for minimum compliance problems                                                    %
%   Paper's Title                                                                      %
%       Educational explanation of Topology Optimization using the UNsmooth VARiational%
%       Topology OPtimization (UnVarTop) method: an efficient implementation in Matlab %
%   Authors                                                                            %
%       Daniel Yago, Juan Carlos Cante, Oriol Lloberas-Valls, Javier Oliver            %
% Versions                                                                             %
%   13/2/2020 - Submission version (minimum compliance)                                %
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [iter,J] = UNVARTOP_2D_compliance (nelx,nely,nsteps,Vol0,Vol,k,tau)
n_dim = 2; n_unkn = 2; n_nodes = 4; n_gauss = 4; n = (nelx+1)*(nely+1); h_e = 1; alpha0 = 1e-3;
iter_max_step = 20; iter_min_step = 4; iter_max = 500;
opt = struct('Plot_top_iso',1,'Plot_vol_step',1,'EdgeColor','none','solver_Lap','direct');
%% Vector for assembling matrices
[X,Y] = meshgrid(0:nelx,nely:-1:0); coord = [X(:),Y(:)]; clear X Y
nodenrs = reshape(1:n,1+nely,1+nelx);
nodeVec = reshape(nodenrs(1:end-1,1:end-1)+1,nelx*nely,1); clear nodenrs;
connect = nodeVec+[0 nely+[1 0] -1]; clear nodeVec;
%% Loads and boundary setting for Cantilever beam
F = sparse(n_unkn*n,1);
U = zeros(n_unkn*n,1);
F(n_unkn*find(coord(:,2)==0 & coord(:,1)==nelx),1) = -0.01*nelx;
fixed_dofs = reshape(n_unkn*find(coord(:,1)==0)+(-n_unkn+1:0),1,[]);
active_node = []; passive_node = [];
free_dofs = setdiff(1:(n_unkn*n),fixed_dofs);
U(fixed_dofs,:) = 0;
%% Parameter definition
m = 5; E0 = 1; alpha = 1e-6; beta = nthroot(alpha,m); nu = 0.3;
%% Prepare animation
psi_vec = zeros(size(coord,1),nsteps+1);
chi_vec = zeros(size(connect,1),nsteps+1);
U_vec = zeros(n_unkn*size(coord,1),1,nsteps+1);
%% Finite element analysis preparation
[posgp4,W4] = gauss_points(n_gauss);
[posgp1,W1] = gauss_points(1);
[DE] = D_matrix_stress(E0,nu);
KE = zeros(n_nodes*n_unkn,n_nodes*n_unkn);
KE_i = zeros(n_nodes*n_unkn,n_nodes*n_unkn,n_gauss);
for i=1:n_gauss
	[BE,Det_Jacobian] = B_matrix(posgp4(:,i),n_unkn,n_nodes);
	KE_i(:,:,i) = BE'*DE*BE;
	KE = KE + KE_i(:,:,i)*Det_Jacobian*W4(i);
end
[BE_cut,Det_Jacobian_cut] = B_matrix(posgp1,n_unkn,n_nodes);
K_cut = BE_cut'*DE*BE_cut;
KE_cut = K_cut*Det_Jacobian_cut*W1(1);
edofMat = kron(connect,n_unkn*ones(1,n_unkn)) + repmat(1-n_unkn:0,1,n_nodes);
iK = reshape(kron(edofMat,ones(n_nodes*n_unkn,1))',(n_nodes*n_unkn)^2*nelx*nely,1);
jK = reshape(kron(edofMat,ones(1,n_nodes*n_unkn))',(n_nodes*n_unkn)^2*nelx*nely,1);
%% Laplacian filter preparation
KE_Lap = 1/6* [ 4 -1 -2 -1;-1 4 -1 -2;-2 -1 4 -1;-1 -2 -1 4];
ME_Lap = 1/36*[ 4  2  1  2; 2 4  2  1; 1  2 4  2; 2  1  2 4];
KE_Lap = ME_Lap + (tau*h_e).^2*KE_Lap;
i_KF = reshape(kron(connect,ones(n_nodes,1))',n_nodes^2*nelx*nely,1);
j_KF = reshape(kron(connect,ones(1,n_nodes))',n_nodes^2*nelx*nely,1);
s_KF = reshape(KE_Lap(:)*ones(1,nelx*nely),n_nodes^2*nelx*nely,1); clear KE_Lap ME_Lap;
K_Lap = sparse(i_KF,j_KF,s_KF);
if strcmp(opt.solver_Lap,'direct'); LF = chol(K_Lap,'lower'); clear K_Lap i_KF j_KF s_KF;
else; LF = ichol(K_Lap, struct('type','ict','droptol',1e-3,'diagcomp',0.1)); clear i_KF j_KF s_KF; end
i_xi = reshape(connect',n_nodes*nelx*nely,1);
N_T = N_matrix(posgp4).*W4/4;
%% Loop over steps
psi = alpha0*ones(n,1); psi(passive_node) = -alpha0; psi(active_node) = alpha0; psi_vec(:,1)=psi;
[~,chi] = compute_volume (psi,connect); chi0_step = chi; chi_vec(:,1) = chi';
% Initialize variables
iter = 1; J_vec = []; vol_vec = []; lambda_vec = 0; lambda = 0; fhandle6 = [];
[fhandle2,ohandle2] = plot_isosurface([],[],0,psi,coord,connect,1,opt);
for i_step = 1:nsteps
	[t_ref] = set_reference_volume(i_step,Vol0,Vol,nsteps,k);
	% Main loop by steps
	Tol_chi = 1;
	Tol_lambda = 1;
	iter_step = 1;
	while (((Tol_chi>1e-1 || Tol_lambda>1e-1) && iter_step<iter_max_step) || iter_step<=iter_min_step)
		% FE-analysis
		[K] = assmebly_stiff_mat (chi,KE,KE_cut,beta,m,iK,jK,n_unkn,nelx,nely);
		U(free_dofs,:) = K(free_dofs,free_dofs) \ (F(free_dofs,:) - K(free_dofs,fixed_dofs)*U(fixed_dofs,:));
		if iter == 1; U_vec(:,:,1)=U; J_ref = full(abs(sum(sum(F.*U,1),2))); end; J = full(sum(sum(F.*U,1),2))/J_ref;
		% Calculate sensitivities
		Energy = zeros(n_gauss,nelx*nely);
		id = chi==1|chi==0; int_chi = interp_property (m,m-1,beta,chi(id));
		u_e = reshape(U(edofMat(id,:)',1),n_nodes*n_unkn,[]); w_e = u_e;
		for i=1:n_gauss; Energy(i,id) = sum(w_e.*(KE_i(:,:,i)*u_e),1); end
		Energy(:,id) = int_chi.*Energy(:,id);
		id = ~id; int_chi = interp_property (m,m-1,beta,chi(id));
		u_e = reshape(U(edofMat(id,:)',1),n_nodes*n_unkn,[]); w_e = u_e;
		Energy(:,id) = repmat(int_chi.*sum(w_e.*(K_cut*u_e),1),n_gauss,1);
		if iter == 1; xi_shift = min(0,min(Energy(:))); xi_norm = max(range(Energy(:)),max(Energy(:))); end
		% Apply Laplacian regularization
		xi_int = N_T*(Energy-xi_shift*chi)/xi_norm;
		if strcmp(opt.solver_Lap,'direct')
			xi = LF'\(LF\accumarray(i_xi,xi_int(:),[n 1]));
		else
			[xi,flag] = minres(K_Lap,accumarray(i_xi,xi_int(:),[n 1]),1e-6,500,LF,LF'); assert(flag == 0);
		end
		% Compute topology
		[lambda,chi_n,psi,vol] = find_volume (xi,connect,active_node,passive_node,t_ref,lambda,alpha0);
		lambda_vec = [lambda_vec,lambda];
		Tol_lambda = (lambda_vec(iter+1)-lambda_vec(iter))/lambda_vec(iter+1);
		% Plot topology
		[fhandle2,ohandle2] = plot_isosurface(fhandle2,ohandle2,iter,psi,coord,connect,J,opt);
		% Update variables
		Tol_chi = sqrt(sum((chi-chi_n).^2))/sqrt(sum(chi0_step.^2));
		chi = chi_n;
		fprintf(' Step:%5i It.:%5i Obj.:%11.4f Vol.:%7.3f \n',i_step,iter_step,J,vol);
		iter_step = iter_step+1; iter = iter+1;
		drawnow;
	end
	chi0_step = chi;
	if J<10
		[fhandle6,J_vec,vol_vec] = plot_volume_iter(fhandle6,i_step,J_vec,J,vol_vec,vol,opt.Plot_vol_step,6,'Cost function Step','#step','+-b');
		psi_vec(:,i_step+1)=psi; chi_vec(:,i_step+1)=chi'; U_vec(:,:,i_step+1)=U;
	end
	if iter_step >= iter_max_step; warning('VarTopOpt:Max_iter_step','Maximum number of in-step iterations achieved.'); break; end
	if iter > iter_max; warning('VarTopOpt:Max_iter','Maximum number of iterations achieved.'); break; end
end
%% Animation
Topology_evolution(coord,connect,[Vol0,vol_vec],psi_vec,chi_vec,U_vec);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [posgp,W] = gauss_points (n_gauss)
if n_gauss==1; s = 0; w = 2; else; s = sqrt(3)/3*[-1 1]; w = [1 1]; end
[s,t] = meshgrid(s,s); posgp = [s(:) t(:)]';
W=w'*w; W=W(:)';
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [N] = N_matrix(posgp)
N = 0.25*(1+[-1 1 1 -1]'*posgp(1,:)).*(1+[-1 -1 1 1]'*posgp(2,:));
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [BE,Det_Jacobian,cart_deriv] = B_matrix(posgp,n_unkn,n_nodes)
dshape = 0.25*[-1 -1;1 -1;1 1;-1 1]'.* flip(1+[-1 -1;1 -1;1 1;-1 1]'.*posgp,1);
Jacobian_mat = dshape*[0 0;1 0;1 1;0 1];
Det_Jacobian = det(Jacobian_mat);
cart_deriv = Jacobian_mat\dshape;
BE = zeros(3,n_unkn*n_nodes); BE([1 3],1:n_unkn:end) = cart_deriv; BE([3 2],2:n_unkn:end) = cart_deriv;
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [DE] = D_matrix_stress(E,nu) %Planestress
DE = E/(1-nu^2)*[1 nu 0; nu 1 0;0 0 (1-nu)/2];
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [coeff] = interp_property (m,n,beta,chi)
coeff = chi + (1-chi).*beta;
coeff = double(m==n).*coeff.^m + double(m~=n).*m*coeff.^n*(1-beta);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [K] = assmebly_stiff_mat (chi,KE,KE_cut,beta,m,iK,jK,n_unkn,nelx,nely)
sK = interp_property(m,m,beta,chi).*KE(:); sK(:,chi~=1&chi~=0) = interp_property(m,m,beta,chi(chi~=1&chi~=0)).*KE_cut(:);
K = sparse(iK,jK,sK,n_unkn*(1+nelx)*(1+nely),n_unkn*(1+nelx)*(1+nely)); K = (K+K')/2; clear sK;
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [lambda,chi,psi,vol,Tol_constr] = find_volume (xi,connect,active_node,passive_node,t_ref,lambda,alpha0)
l1 = min(xi); c1 = t_ref; l2 = max(xi); c2 = t_ref-1; Tol_constr = 1; iter=1;
if lambda>l1 && lambda<l2
	[chi,psi,vol,l1,l2,c1,c2,Tol_constr] = compute_volume_lambda(xi,connect,active_node,passive_node,t_ref,lambda,l1,l2,c1,c2,alpha0);
end
while (abs(Tol_constr)>1e-4) && iter<1000
	lambda = 0.5*(l1+l2);
	[chi,psi,vol,l1,l2,c1,c2,Tol_constr] = compute_volume_lambda(xi,connect,active_node,passive_node,t_ref,lambda,l1,l2,c1,c2,alpha0);
	iter = iter + 1;
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [chi,psi,vol,l1,l2,c1,c2,Tol_constr] = compute_volume_lambda(xi,connect,active_node,passive_node,t_ref,lambda,l1,l2,c1,c2,alpha0)
psi = xi - lambda; psi(passive_node) = -alpha0; psi(active_node) = alpha0;
[vol,chi] = compute_volume (psi,connect);
Tol_constr = -(vol-t_ref);
if Tol_constr > 0, l1 = lambda; c1 = Tol_constr; else; l2 = lambda; c2 = Tol_constr; end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [volume,chi] = compute_volume (psi,connect)
P = [-1 -1;1 -1;1 1;-1 1]; dvol = 1/4;
s = [-0.9324695142031521 -0.6612093864662645 -0.2386191860831969 0.2386191860831969 0.6612093864662645 0.9324695142031521]; [s,t] = meshgrid(s,s);
w = [ 0.1713244923791704  0.3607615730481386  0.4679139345726910 0.4679139345726910 0.3607615730481386 0.1713244923791704]; W=w'*w; W=W(:)';
psi_n = psi(connect); chi = sum((sign(psi_n)+1),2)'/8; id = chi~=1&chi~=0;
phi_x = psi_n(id,:)*((1+P(:,1)*s(:)').*(1+P(:,2)*t(:)')/4);
chi(1,id) = (W*(phi_x>0)'+ 0.5*W*(phi_x==0)')*dvol;
volume = 1 - sum(chi) / size(connect,1);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [fig_handle,obj_handle] = plot_isosurface(fig_handle,obj_handle,iter,psi,coord,connect,J,opt)
if opt.Plot_top_iso
	if iter==0; fig_handle = figure(2); set(fig_handle,'Name','Topology'); caxis([-1 1]); colormap(flip(gray(2)));
		axis equal tight; xlabel('x'); ylabel('y'); title(['J = ',num2str(J)]);
		obj_handle = patch('Vertices',coord,'Faces',connect,'FaceVertexCData',psi,'EdgeColor',opt.EdgeColor,'FaceColor','interp');
	else
		set(0, 'CurrentFigure', fig_handle); set(get(gca,'Title'),'String',['J = ',num2str(J)]);
		set(obj_handle,'FaceVertexCData',psi);
	end
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [fig_handle,J_vec,vol_vec] = plot_volume_iter(fig_handle,iter,J_vec,J,vol_vec,vol,opt_plot,fig_num,fig_name,xlabel_name,linestyle)
J_vec = [J_vec,J]; vol_vec = [vol_vec,vol];
if opt_plot
	if iter==1; fig_handle = figure(fig_num); set(fig_handle,'Name',fig_name);
		subplot(2,1,1); plot(J_vec,linestyle);   ylabel('$\mathcal{J}_\chi$','Interp','Latex'); xlabel(xlabel_name); grid; grid minor;
		subplot(2,1,2); plot(vol_vec,linestyle); ylabel('|\Omega^-|');                          xlabel(xlabel_name); grid; grid minor;
	else; set(0, 'CurrentFigure', fig_handle);
		subplot(2,1,1); set(findobj(gca,'Type','line'),'Xdata',1:numel(J_vec),'YData',J_vec);
		subplot(2,1,2); set(findobj(gca,'Type','line'),'Xdata',1:numel(vol_vec),'YData',vol_vec);
	end
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [vol] = set_reference_volume(iter,Vol0,Volf,nsteps,k)
if k==0; vol=Vol0+(Volf-Vol0)/nsteps*iter;
else; C1=(Vol0-Volf)/(1-exp(k)); C2=Vol0-C1; vol=C1*exp(k*iter/nsteps)+C2; end

==> Codes/UNVARTOP_2D_complmechanism.m <==
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
% A 200 line topology optimization code using the Unsmooth Variational Topology method %
%   for compliant mechanism topology optimization problems                             %
%   Paper's Title                                                                      %
%       Educational explanation of Topology Optimization using the UNsmooth VARiational%
%       Topology OPtimization (UnVarTop) method: an efficient implementation in Matlab %
%   Authors                                                                            %
%       Daniel Yago, Juan Carlos Cante, Oriol Lloberas-Valls, Javier Oliver            %
% Versions                                                                             %
%   13/2/2020 - Submission version (compliant mechanism)                               %
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [iter,J] = UNVARTOP_2D_complmechanism (nelx,nely,nsteps,Vol0,Vol,k,tau)
n_dim = 2; n_unkn = 2; n_nodes = 4; n_gauss = 4; n = (nelx+1)*(nely+1); h_e = 1; alpha0 = 1e-3;
iter_max_step = 20; iter_min_step = 4; iter_max = 500;
opt = struct('Plot_top_iso',1,'Plot_vol_step',1,'EdgeColor','none','solver_Lap','direct');
%% Vector for assembling matrices
[X,Y] = meshgrid(0:nelx,nely:-1:0); coord = [X(:),Y(:)]; clear X Y
nodenrs = reshape(1:n,1+nely,1+nelx);
nodeVec = reshape(nodenrs(1:end-1,1:end-1)+1,nelx*nely,1); clear nodenrs;
connect = nodeVec+[0 nely+[1 0] -1]; clear nodeVec;
%% Loads and boundary setting for Cantilever beam
F = sparse(n_unkn*n,2);
U = zeros(n_unkn*n,2);
F(n_unkn*find(coord(:,2)>=0.9*nely & coord(:,1)==0)-1,1) =     0.0001*nelx;
F(n_unkn*find(coord(:,2)>=0.9*nely & coord(:,1)==nelx)-1,2) = -0.0001*nelx;
fixed_dofs = [reshape(n_unkn*find(coord(:,2)==nely),1,[]),...
	reshape(n_unkn*find(coord(:,1)==0 & coord(:,2)<=0.1*nely)+(-n_unkn+1:0),1,[])];
active_node = find(coord(:,2)>0.9*nely&(coord(:,1)<0.05*nelx|coord(:,1)>0.95*nelx));
passive_node = [];
free_dofs = setdiff(1:(n_unkn*n),fixed_dofs);
U(fixed_dofs,:) = 0;
id_in  = find(F(:,1)); id_in  = sub2ind(n_unkn*(nely+1)*(nelx+1)*[1 1],id_in,id_in);
id_out = find(F(:,2)); id_out = sub2ind(n_unkn*(nely+1)*(nelx+1)*[1 1],id_out,id_out);
%% Parameter definition
m = 3; E0 = 1; alpha = 1e-2; beta = nthroot(alpha,m); nu = 0.3;
%% Prepare animation
psi_vec = zeros(size(coord,1),nsteps+1);
chi_vec = zeros(size(connect,1),nsteps+1);
U_vec = zeros(n_unkn*size(coord,1),2,nsteps+1);
%% Finite element analysis preparation
[posgp4,W4] = gauss_points(n_gauss);
[posgp1,W1] = gauss_points(1);
[DE] = D_matrix_stress(E0,nu);
KE = zeros(n_nodes*n_unkn,n_nodes*n_unkn);
KE_i = zeros(n_nodes*n_unkn,n_nodes*n_unkn,n_gauss);
for i=1:n_gauss
	[BE,Det_Jacobian] = B_matrix(posgp4(:,i),n_unkn,n_nodes);
	KE_i(:,:,i) = BE'*DE*BE;
	KE = KE + KE_i(:,:,i)*Det_Jacobian*W4(i);
end
[BE_cut,Det_Jacobian_cut] = B_matrix(posgp1,n_unkn,n_nodes);
K_cut = BE_cut'*DE*BE_cut;
KE_cut = K_cut*Det_Jacobian_cut*W1(1);
edofMat = kron(connect,n_unkn*ones(1,n_unkn)) + repmat(1-n_unkn:0,1,n_nodes);
iK = reshape(kron(edofMat,ones(n_nodes*n_unkn,1))',(n_nodes*n_unkn)^2*nelx*nely,1);
jK = reshape(kron(edofMat,ones(1,n_nodes*n_unkn))',(n_nodes*n_unkn)^2*nelx*nely,1);
%% Laplacian filter preparation
KE_Lap = 1/6* [ 4 -1 -2 -1;-1 4 -1 -2;-2 -1 4 -1;-1 -2 -1 4];
ME_Lap = 1/36*[ 4  2  1  2; 2 4  2  1; 1  2 4  2; 2  1  2 4];
KE_Lap = ME_Lap + (tau*h_e).^2*KE_Lap;
i_KF = reshape(kron(connect,ones(n_nodes,1))',n_nodes^2*nelx*nely,1);
j_KF = reshape(kron(connect,ones(1,n_nodes))',n_nodes^2*nelx*nely,1);
s_KF = reshape(KE_Lap(:)*ones(1,nelx*nely),n_nodes^2*nelx*nely,1); clear KE_Lap ME_Lap;
K_Lap = sparse(i_KF,j_KF,s_KF);
if strcmp(opt.solver_Lap,'direct'); LF = chol(K_Lap,'lower'); clear K_Lap i_KF j_KF s_KF;
else; LF = ichol(K_Lap, struct('type','ict','droptol',1e-3,'diagcomp',0.1)); clear i_KF j_KF s_KF; end
i_xi = reshape(connect',n_nodes*nelx*nely,1);
N_T = N_matrix(posgp4).*W4/4;
%% Loop over steps
psi = alpha0*ones(n,1); psi(passive_node) = -alpha0; psi(active_node) = alpha0; psi_vec(:,1)=psi;
[~,chi] = compute_volume (psi,connect); chi0_step = chi; chi_vec(:,1) = chi';
% Initialize variables
iter = 1; J_vec = []; vol_vec = []; lambda_vec = 0; lambda = 0; fhandle6 = [];
[fhandle2,ohandle2] = plot_isosurface([],[],0,psi,coord,connect,1,opt);
for i_step = 1:nsteps
	[t_ref] = set_reference_volume(i_step,Vol0,Vol,nsteps,k);
	% Main loop by steps
	Tol_chi = 1;
	Tol_lambda = 1;
	iter_step = 1;
	while (((Tol_chi>1e-1 || Tol_lambda>1e-1) && iter_step<iter_max_step) || iter_step<=iter_min_step)
		% FE-analysis
		[K] = assmebly_stiff_mat (chi,KE,KE_cut,beta,m,iK,jK,n_unkn,nelx,nely,id_in,id_out);
		U(free_dofs,:) = K(free_dofs,free_dofs) \ (F(free_dofs,:) - K(free_dofs,fixed_dofs)*U(fixed_dofs,:));
		if iter == 1; U_vec(:,:,1)=U; J_ref = -abs(F(:,2)'*U(:,1)); end; J = F(:,2)'*U(:,1)/J_ref;
		% Calculate sensitivities
		Energy = zeros(n_gauss,nelx*nely);
		id = chi==1|chi==0; int_chi = interp_property (m,m-1,beta,chi(id));
		u_e = reshape(U(edofMat(id,:)',1),n_nodes*n_unkn,[]);
		w_e = -reshape(U(edofMat(id,:)',2),n_nodes*n_unkn,[]);
		for i=1:n_gauss; Energy(i,id) = sum(w_e.*(KE_i(:,:,i)*u_e),1); end
		Energy(:,id) = int_chi.*Energy(:,id);
		id = ~id; int_chi = interp_property (m,m-1,beta,chi(id));
		u_e = reshape(U(edofMat(id,:)',1),n_nodes*n_unkn,[]);
		w_e = -reshape(U(edofMat(id,:)',2),n_nodes*n_unkn,[]);
		Energy(:,id) = repmat(int_chi.*sum(w_e.*(K_cut*u_e),1),n_gauss,1);
		if iter == 1; xi_shift = min(0,min(Energy(:))); xi_norm = max(range(Energy(:)),max(Energy(:))); end
		% Apply Laplacian regularization
		xi_int = N_T*(Energy-xi_shift*chi)/xi_norm;
		if strcmp(opt.solver_Lap,'direct')
			xi = LF'\(LF\accumarray(i_xi,xi_int(:),[n 1]));
		else
			[xi,flag] = minres(K_Lap,accumarray(i_xi,xi_int(:),[n 1]),1e-6,500,LF,LF'); assert(flag == 0);
		end
		% Compute topology
		[lambda,chi_n,psi,vol] = find_volume (xi,connect,active_node,passive_node,t_ref,lambda,alpha0);
		lambda_vec = [lambda_vec,lambda];
		Tol_lambda = (lambda_vec(iter+1)-lambda_vec(iter))/lambda_vec(iter+1);
		% Plot topology
		[fhandle2,ohandle2] = plot_isosurface(fhandle2,ohandle2,iter,psi,coord,connect,J,opt);
		% Update variables
		Tol_chi = sqrt(sum((chi-chi_n).^2))/sqrt(sum(chi0_step.^2));
		chi = chi_n;
		fprintf(' Step:%5i It.:%5i Obj.:%11.4f Vol.:%7.3f \n',i_step,iter_step,J,vol);
		iter_step = iter_step+1; iter = iter+1;
		drawnow;
	end
	chi0_step = chi;
	if J<10
		[fhandle6,J_vec,vol_vec] = plot_volume_iter(fhandle6,i_step,J_vec,J,vol_vec,vol,opt.Plot_vol_step,6,'Cost function Step','#step','+-b');
		psi_vec(:,i_step+1)=psi; chi_vec(:,i_step+1)=chi'; U_vec(:,:,i_step+1)=U;
	end
	if iter_step >= iter_max_step; warning('VarTopOpt:Max_iter_step','Maximum number of in-step iterations achieved.'); break; end
	if iter > iter_max; warning('VarTopOpt:Max_iter','Maximum number of iterations achieved.'); break; end
end
%% Animation
Topology_evolution(coord,connect,[Vol0,vol_vec],psi_vec,chi_vec,U_vec);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [posgp,W] = gauss_points (n_gauss)
if n_gauss==1; s = 0; w = 2; else; s = sqrt(3)/3*[-1 1]; w = [1 1]; end
[s,t] = meshgrid(s,s); posgp = [s(:) t(:)]';
W=w'*w; W=W(:)';
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [N] = N_matrix(posgp)
N = 0.25*(1+[-1 1 1 -1]'*posgp(1,:)).*(1+[-1 -1 1 1]'*posgp(2,:));
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [BE,Det_Jacobian,cart_deriv] = B_matrix(posgp,n_unkn,n_nodes)
dshape = 0.25*[-1 -1;1 -1;1 1;-1 1]'.* flip(1+[-1 -1;1 -1;1 1;-1 1]'.*posgp,1);
Jacobian_mat = dshape*[0 0;1 0;1 1;0 1];
Det_Jacobian = det(Jacobian_mat);
cart_deriv = Jacobian_mat\dshape;
BE = zeros(3,n_unkn*n_nodes); BE([1 3],1:n_unkn:end) = cart_deriv; BE([3 2],2:n_unkn:end) = cart_deriv;
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [DE] = D_matrix_stress(E,nu) %Planestress
DE = E/(1-nu^2)*[1 nu 0; nu 1 0;0 0 (1-nu)/2];
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [coeff] = interp_property (m,n,beta,chi)
coeff = chi + (1-chi).*beta;
coeff = double(m==n).*coeff.^m + double(m~=n).*m*coeff.^n*(1-beta);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [K] = assmebly_stiff_mat (chi,KE,KE_cut,beta,m,iK,jK,n_unkn,nelx,nely,id_in,id_out)
sK = interp_property(m,m,beta,chi).*KE(:); sK(:,chi~=1&chi~=0) = interp_property(m,m,beta,chi(chi~=1&chi~=0)).*KE_cut(:);
K = sparse(iK,jK,sK,n_unkn*(1+nelx)*(1+nely),n_unkn*(1+nelx)*(1+nely)); K = (K+K')/2; clear sK;
K(id_in)  = K(id_in)  + 0.002;
K(id_out) = K(id_out) + 0.002;
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [lambda,chi,psi,vol,Tol_constr] = find_volume (xi,connect,active_node,passive_node,t_ref,lambda,alpha0)
l1 = min(xi); c1 = t_ref; l2 = max(xi); c2 = t_ref-1; Tol_constr = 1; iter=1;
if lambda>l1 && lambda<l2
	[chi,psi,vol,l1,l2,c1,c2,Tol_constr] = compute_volume_lambda(xi,connect,active_node,passive_node,t_ref,lambda,l1,l2,c1,c2,alpha0);
end
while (abs(Tol_constr)>1e-4) && iter<1000
	lambda = 0.5*(l1+l2);
	[chi,psi,vol,l1,l2,c1,c2,Tol_constr] = compute_volume_lambda(xi,connect,active_node,passive_node,t_ref,lambda,l1,l2,c1,c2,alpha0);
	iter = iter + 1;
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [chi,psi,vol,l1,l2,c1,c2,Tol_constr] = compute_volume_lambda(xi,connect,active_node,passive_node,t_ref,lambda,l1,l2,c1,c2,alpha0)
psi = xi - lambda; psi(passive_node) = -alpha0; psi(active_node) = alpha0;
[vol,chi] = compute_volume (psi,connect);
Tol_constr = -(vol-t_ref);
if Tol_constr > 0, l1 = lambda; c1 = Tol_constr; else; l2 = lambda; c2 = Tol_constr; end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [volume,chi] = compute_volume (psi,connect)
P = [-1 -1;1 -1;1 1;-1 1]; dvol = 1/4;
s = [-0.9324695142031521 -0.6612093864662645 -0.2386191860831969 0.2386191860831969 0.6612093864662645 0.9324695142031521]; [s,t] = meshgrid(s,s);
w = [ 0.1713244923791704  0.3607615730481386  0.4679139345726910 0.4679139345726910 0.3607615730481386 0.1713244923791704]; W=w'*w; W=W(:)';
psi_n = psi(connect); chi = sum((sign(psi_n)+1),2)'/8; id = chi~=1&chi~=0;
phi_x = psi_n(id,:)*((1+P(:,1)*s(:)').*(1+P(:,2)*t(:)')/4);
chi(1,id) = (W*(phi_x>0)'+ 0.5*W*(phi_x==0)')*dvol;
volume = 1 - sum(chi) / size(connect,1);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [fig_handle,obj_handle] = plot_isosurface(fig_handle,obj_handle,iter,psi,coord,connect,J,opt)
if opt.Plot_top_iso
	if iter==0; fig_handle = figure(2); set(fig_handle,'Name','Topology'); caxis([-1 1]); colormap(flip(gray(2)));
		axis equal tight; xlabel('x'); ylabel('y'); title(['J = ',num2str(J)]);
		obj_handle = patch('Vertices',coord,'Faces',connect,'FaceVertexCData',psi,'EdgeColor',opt.EdgeColor,'FaceColor','interp');
	else
		set(0, 'CurrentFigure', fig_handle); set(get(gca,'Title'),'String',['J = ',num2str(J)]);
		set(obj_handle,'FaceVertexCData',psi);
	end
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [fig_handle,J_vec,vol_vec] = plot_volume_iter(fig_handle,iter,J_vec,J,vol_vec,vol,opt_plot,fig_num,fig_name,xlabel_name,linestyle)
J_vec = [J_vec,J]; vol_vec = [vol_vec,vol];
if opt_plot
	if iter==1; fig_handle = figure(fig_num); set(fig_handle,'Name',fig_name);
		subplot(2,1,1); plot(J_vec,linestyle);   ylabel('$\mathcal{J}_\chi$','Interp','Latex'); xlabel(xlabel_name); grid; grid minor;
		subplot(2,1,2); plot(vol_vec,linestyle); ylabel('|\Omega^-|');                          xlabel(xlabel_name); grid; grid minor;
	else; set(0, 'CurrentFigure', fig_handle);
		subplot(2,1,1); set(findobj(gca,'Type','line'),'Xdata',1:numel(J_vec),'YData',J_vec);
		subplot(2,1,2); set(findobj(gca,'Type','line'),'Xdata',1:numel(vol_vec),'YData',vol_vec);
	end
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [vol] = set_reference_volume(iter,Vol0,Volf,nsteps,k)
if k==0; vol=Vol0+(Volf-Vol0)/nsteps*iter;
else; C1=(Vol0-Volf)/(1-exp(k)); C2=Vol0-C1; vol=C1*exp(k*iter/nsteps)+C2; end

==> Codes/UNVARTOP_2D_multiload.m <==
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
% A 200 line topology optimization code using the Unsmooth Variational Topology method %
%   for minimum compliance problems (multi-load problems)                              %
%   Paper's Title                                                                      %
%       Educational explanation of Topology Optimization using the UNsmooth VARiational%
%       Topology OPtimization (UnVarTop) method: an efficient implementation in Matlab %
%   Authors                                                                            %
%       Daniel Yago, Juan Carlos Cante, Oriol Lloberas-Valls, Javier Oliver            %
% Versions                                                                             %
%   13/2/2020 - Submission version (minimum compliance - multi-load)                   %
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [iter,J] = UNVARTOP_2D_multiload (nelx,nely,nsteps,Vol0,Vol,k,tau)
n_dim = 2; n_unkn = 2; n_nodes = 4; n_gauss = 4; n = (nelx+1)*(nely+1); h_e = 1; alpha0 = 1e-3;
iter_max_step = 20; iter_min_step = 4; iter_max = 500;
opt = struct('Plot_top_iso',1,'Plot_vol_step',1,'EdgeColor','none','solver_Lap','direct');
%% Vector for assembling matrices
[X,Y] = meshgrid(0:nelx,nely:-1:0); coord = [X(:),Y(:)]; clear X Y
nodenrs = reshape(1:n,1+nely,1+nelx);
nodeVec = reshape(nodenrs(1:end-1,1:end-1)+1,nelx*nely,1); clear nodenrs;
connect = nodeVec+[0 nely+[1 0] -1]; clear nodeVec;
%% Loads and boundary setting for Cantilever beam
F = sparse(n_unkn*n,2);
U = zeros(n_unkn*n,2);
F(n_unkn*find(coord(:,2)==nely & coord(:,1)==nelx),1) = 0.01*nelx;
F(n_unkn*find(coord(:,2)==0 & coord(:,1)==nelx),2) = -0.01*nelx;
fixed_dofs = reshape(n_unkn*find(coord(:,1)==0)+(-n_unkn+1:0),1,[]);
active_node = []; passive_node = [];
free_dofs = setdiff(1:(n_unkn*n),fixed_dofs);
U(fixed_dofs,:) = 0;
%% Parameter definition
m = 5; E0 = 1; alpha = 1e-6; beta = nthroot(alpha,m); nu = 0.3;
%% Prepare animation
psi_vec = zeros(size(coord,1),nsteps+1);
chi_vec = zeros(size(connect,1),nsteps+1);
U_vec = zeros(n_unkn*size(coord,1),size(U,2),nsteps+1);
%% Finite element analysis preparation
[posgp4,W4] = gauss_points(n_gauss);
[posgp1,W1] = gauss_points(1);
[DE] = D_matrix_stress(E0,nu);
KE = zeros(n_nodes*n_unkn,n_nodes*n_unkn);
KE_i = zeros(n_nodes*n_unkn,n_nodes*n_unkn,n_gauss);
for i=1:n_gauss
	[BE,Det_Jacobian] = B_matrix(posgp4(:,i),n_unkn,n_nodes);
	KE_i(:,:,i) = BE'*DE*BE;
	KE = KE + KE_i(:,:,i)*Det_Jacobian*W4(i);
end
[BE_cut,Det_Jacobian_cut] = B_matrix(posgp1,n_unkn,n_nodes);
K_cut = BE_cut'*DE*BE_cut;
KE_cut = K_cut*Det_Jacobian_cut*W1(1);
edofMat = kron(connect,n_unkn*ones(1,n_unkn)) + repmat(1-n_unkn:0,1,n_nodes);
iK = reshape(kron(edofMat,ones(n_nodes*n_unkn,1))',(n_nodes*n_unkn)^2*nelx*nely,1);
jK = reshape(kron(edofMat,ones(1,n_nodes*n_unkn))',(n_nodes*n_unkn)^2*nelx*nely,1);
%% Laplacian filter preparation
KE_Lap = 1/6* [ 4 -1 -2 -1;-1 4 -1 -2;-2 -1 4 -1;-1 -2 -1 4];
ME_Lap = 1/36*[ 4  2  1  2; 2 4  2  1; 1  2 4  2; 2  1  2 4];
KE_Lap = ME_Lap + (tau*h_e).^2*KE_Lap;
i_KF = reshape(kron(connect,ones(n_nodes,1))',n_nodes^2*nelx*nely,1);
j_KF = reshape(kron(connect,ones(1,n_nodes))',n_nodes^2*nelx*nely,1);
s_KF = reshape(KE_Lap(:)*ones(1,nelx*nely),n_nodes^2*nelx*nely,1); clear KE_Lap ME_Lap;
K_Lap = sparse(i_KF,j_KF,s_KF);
if strcmp(opt.solver_Lap,'direct'); LF = chol(K_Lap,'lower'); clear K_Lap i_KF j_KF s_KF;
else; LF = ichol(K_Lap, struct('type','ict','droptol',1e-3,'diagcomp',0.1)); clear i_KF j_KF s_KF; end
i_xi = reshape(connect',n_nodes*nelx*nely,1);
N_T = N_matrix(posgp4).*W4/4;
%% Loop over steps
psi = alpha0*ones(n,1); psi(passive_node) = -alpha0; psi(active_node) = alpha0; psi_vec(:,1)=psi;
[~,chi] = compute_volume (psi,connect); chi0_step = chi; chi_vec(:,1) = chi';
% Initialize variables
iter = 1; J_vec = []; vol_vec = []; lambda_vec = 0; lambda = 0; fhandle6 = [];
[fhandle2,ohandle2] = plot_isosurface([],[],0,psi,coord,connect,1,opt);
for i_step = 1:nsteps
	[t_ref] = set_reference_volume(i_step,Vol0,Vol,nsteps,k);
	% Main loop by steps
	Tol_chi = 1;
	Tol_lambda = 1;
	iter_step = 1;
	while (((Tol_chi>1e-1 || Tol_lambda>1e-1) && iter_step<iter_max_step) || iter_step<=iter_min_step)
		% FE-analysis
		[K] = assmebly_stiff_mat (chi,KE,KE_cut,beta,m,iK,jK,n_unkn,nelx,nely);
		U(free_dofs,:) = K(free_dofs,free_dofs) \ (F(free_dofs,:) - K(free_dofs,fixed_dofs)*U(fixed_dofs,:));
		if iter == 1; U_vec(:,:,1)=U; J_ref = full(abs(sum(sum(F.*U,1),2))); end; J = full(sum(sum(F.*U,1),2))/J_ref;
		% Calculate sensitivities
		Energy = zeros(n_gauss,nelx*nely);
		id = chi==1|chi==0; int_chi = interp_property (m,m-1,beta,chi(id));
		for i_load=1:size(F,2)
			u_e = reshape(U(edofMat(id,:)',i_load),n_nodes*n_unkn,[]); w_e = u_e;
			for i=1:n_gauss; Energy(i,id) = Energy(i,id) + sum(w_e.*(KE_i(:,:,i)*u_e),1); end
		end; Energy(:,id) = int_chi.*Energy(:,id);
		id = ~id; int_chi = interp_property (m,m-1,beta,chi(id));
		for i_load=1:size(F,2)
			u_e = reshape(U(edofMat(id,:)',i_load),n_nodes*n_unkn,[]); w_e = u_e;
			Energy(:,id) = Energy(:,id) + repmat(sum(w_e.*(K_cut*u_e),1),n_gauss,1);
		end; Energy(:,id) = int_chi.*Energy(:,id);
		if iter == 1; xi_shift = min(0,min(Energy(:))); xi_norm = max(range(Energy(:)),max(Energy(:))); end
		% Apply Laplacian regularization
		xi_int = N_T*(Energy-xi_shift*chi)/xi_norm;
		if strcmp(opt.solver_Lap,'direct')
			xi = LF'\(LF\accumarray(i_xi,xi_int(:),[n 1]));
		else
			[xi,flag] = minres(K_Lap,accumarray(i_xi,xi_int(:),[n 1]),1e-6,500,LF,LF'); assert(flag == 0);
		end
		% Compute topology
		[lambda,chi_n,psi,vol] = find_volume (xi,connect,active_node,passive_node,t_ref,lambda,alpha0);
		lambda_vec = [lambda_vec,lambda];
		Tol_lambda = (lambda_vec(iter+1)-lambda_vec(iter))/lambda_vec(iter+1);
		% Plot topology
		[fhandle2,ohandle2] = plot_isosurface(fhandle2,ohandle2,iter,psi,coord,connect,J,opt);
		% Update variables
		Tol_chi = sqrt(sum((chi-chi_n).^2))/sqrt(sum(chi0_step.^2));
		chi = chi_n;
		fprintf(' Step:%5i It.:%5i Obj.:%11.4f Vol.:%7.3f \n',i_step,iter_step,J,vol);
		iter_step = iter_step+1; iter = iter+1;
		drawnow;
	end
	chi0_step = chi;
	if J<10
		[fhandle6,J_vec,vol_vec] = plot_volume_iter(fhandle6,i_step,J_vec,J,vol_vec,vol,opt.Plot_vol_step,6,'Cost function Step','#step','+-b');
		psi_vec(:,i_step+1)=psi; chi_vec(:,i_step+1)=chi'; U_vec(:,:,i_step+1)=U;
	end
	if iter_step >= iter_max_step; warning('VarTopOpt:Max_iter_step','Maximum number of in-step iterations achieved.'); break; end
	if iter > iter_max; warning('VarTopOpt:Max_iter','Maximum number of iterations achieved.'); break; end
end
%% Animation
Topology_evolution(coord,connect,[Vol0,vol_vec],psi_vec,chi_vec,U_vec);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [posgp,W] = gauss_points (n_gauss)
if n_gauss==1; s = 0; w = 2; else; s = sqrt(3)/3*[-1 1]; w = [1 1]; end
[s,t] = meshgrid(s,s); posgp = [s(:) t(:)]';
W=w'*w; W=W(:)';
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [N] = N_matrix(posgp)
N = 0.25*(1+[-1 1 1 -1]'*posgp(1,:)).*(1+[-1 -1 1 1]'*posgp(2,:));
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [BE,Det_Jacobian,cart_deriv] = B_matrix(posgp,n_unkn,n_nodes)
dshape = 0.25*[-1 -1;1 -1;1 1;-1 1]'.* flip(1+[-1 -1;1 -1;1 1;-1 1]'.*posgp,1);
Jacobian_mat = dshape*[0 0;1 0;1 1;0 1];
Det_Jacobian = det(Jacobian_mat);
cart_deriv = Jacobian_mat\dshape;
BE = zeros(3,n_unkn*n_nodes); BE([1 3],1:n_unkn:end) = cart_deriv; BE([3 2],2:n_unkn:end) = cart_deriv;
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [DE] = D_matrix_stress(E,nu) %Planestress
DE = E/(1-nu^2)*[1 nu 0; nu 1 0;0 0 (1-nu)/2];
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [coeff] = interp_property (m,n,beta,chi)
coeff = chi + (1-chi).*beta;
coeff = double(m==n).*coeff.^m + double(m~=n).*m*coeff.^n*(1-beta);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [K] = assmebly_stiff_mat (chi,KE,KE_cut,beta,m,iK,jK,n_unkn,nelx,nely)
sK = interp_property(m,m,beta,chi).*KE(:); sK(:,chi~=1&chi~=0) = interp_property(m,m,beta,chi(chi~=1&chi~=0)).*KE_cut(:);
K = sparse(iK,jK,sK,n_unkn*(1+nelx)*(1+nely),n_unkn*(1+nelx)*(1+nely)); K = (K+K')/2; clear sK;
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [lambda,chi,psi,vol,Tol_constr] = find_volume (xi,connect,active_node,passive_node,t_ref,lambda,alpha0)
l1 = min(xi); c1 = t_ref; l2 = max(xi); c2 = t_ref-1; Tol_constr = 1; iter=1;
if lambda>l1 && lambda<l2
	[chi,psi,vol,l1,l2,c1,c2,Tol_constr] = compute_volume_lambda(xi,connect,active_node,passive_node,t_ref,lambda,l1,l2,c1,c2,alpha0);
end
while (abs(Tol_constr)>1e-4) && iter<1000
	lambda = 0.5*(l1+l2);
	[chi,psi,vol,l1,l2,c1,c2,Tol_constr] = compute_volume_lambda(xi,connect,active_node,passive_node,t_ref,lambda,l1,l2,c1,c2,alpha0);
	iter = iter + 1;
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [chi,psi,vol,l1,l2,c1,c2,Tol_constr] = compute_volume_lambda(xi,connect,active_node,passive_node,t_ref,lambda,l1,l2,c1,c2,alpha0)
psi = xi - lambda; psi(passive_node) = -alpha0; psi(active_node) = alpha0;
[vol,chi] = compute_volume (psi,connect);
Tol_constr = -(vol-t_ref);
if Tol_constr > 0, l1 = lambda; c1 = Tol_constr; else; l2 = lambda; c2 = Tol_constr; end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [volume,chi] = compute_volume (psi,connect)
P = [-1 -1;1 -1;1 1;-1 1]; dvol = 1/4;
s = [-0.9324695142031521 -0.6612093864662645 -0.2386191860831969 0.2386191860831969 0.6612093864662645 0.9324695142031521]; [s,t] = meshgrid(s,s);
w = [ 0.1713244923791704  0.3607615730481386  0.4679139345726910 0.4679139345726910 0.3607615730481386 0.1713244923791704]; W=w'*w; W=W(:)';
psi_n = psi(connect); chi = sum((sign(psi_n)+1),2)'/8; id = chi~=1&chi~=0;
phi_x = psi_n(id,:)*((1+P(:,1)*s(:)').*(1+P(:,2)*t(:)')/4);
chi(1,id) = (W*(phi_x>0)'+ 0.5*W*(phi_x==0)')*dvol;
volume = 1 - sum(chi) / size(connect,1);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [fig_handle,obj_handle] = plot_isosurface(fig_handle,obj_handle,iter,psi,coord,connect,J,opt)
if opt.Plot_top_iso
	if iter==0; fig_handle = figure(2); set(fig_handle,'Name','Topology'); caxis([-1 1]); colormap(flip(gray(2)));
		axis equal tight; xlabel('x'); ylabel('y'); title(['J = ',num2str(J)]);
		obj_handle = patch('Vertices',coord,'Faces',connect,'FaceVertexCData',psi,'EdgeColor',opt.EdgeColor,'FaceColor','interp');
	else
		set(0, 'CurrentFigure', fig_handle); set(get(gca,'Title'),'String',['J = ',num2str(J)]);
		set(obj_handle,'FaceVertexCData',psi);
	end
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [fig_handle,J_vec,vol_vec] = plot_volume_iter(fig_handle,iter,J_vec,J,vol_vec,vol,opt_plot,fig_num,fig_name,xlabel_name,linestyle)
J_vec = [J_vec,J]; vol_vec = [vol_vec,vol];
if opt_plot
	if iter==1; fig_handle = figure(fig_num); set(fig_handle,'Name',fig_name);
		subplot(2,1,1); plot(J_vec,linestyle);   ylabel('$\mathcal{J}_\chi$','Interp','Latex'); xlabel(xlabel_name); grid; grid minor;
		subplot(2,1,2); plot(vol_vec,linestyle); ylabel('|\Omega^-|');                          xlabel(xlabel_name); grid; grid minor;
	else; set(0, 'CurrentFigure', fig_handle);
		subplot(2,1,1); set(findobj(gca,'Type','line'),'Xdata',1:numel(J_vec),'YData',J_vec);
		subplot(2,1,2); set(findobj(gca,'Type','line'),'Xdata',1:numel(vol_vec),'YData',vol_vec);
	end
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [vol] = set_reference_volume(iter,Vol0,Volf,nsteps,k)
if k==0; vol=Vol0+(Volf-Vol0)/nsteps*iter;
else; C1=(Vol0-Volf)/(1-exp(k)); C2=Vol0-C1; vol=C1*exp(k*iter/nsteps)+C2; end

==> Codes/UNVARTOP_2D_reduced.m <==
function [iter,J] = UNVARTOP_2D_reduced (nelx,nely,nsteps,Vol0,Vol,k,tau)
n_unkn = 2; h_e = 1; n_gauss = 4; n_nodes = 4; n_dim = 2; iter_max_step = 20; iter_min_step = 4; iter_max = 500; alpha0 = 1e-3;
opt = struct('Plot_top_iso',1,'Plot_vol_step',1,'EdgeColor','none','solver_Lap','direct');
%% Vector for assembling matrices
[X,Y] = meshgrid(0:nelx,nely:-1:0); coord = [X(:),Y(:)]; clear X Y
nodenrs = reshape(1:(1+nelx)*(1+nely),1+nely,1+nelx);
edofVec = reshape(nodenrs(1:end-1,1:end-1)+1,nelx*nely,1); clear nodenrs;
connect = edofVec+[0 nely+[1 0] -1]; clear edofVec;
%% Loads and boundary setting for Cantilever beam
case_type='COMPLIANCE'; load_states=1;
F = sparse(n_unkn*(nelx+1)*(nely+1),load_states);
U = zeros(n_unkn*(nelx+1)*(nely+1),load_states);
F(n_unkn*find(coord(:,2)==0 & coord(:,1)==nelx),1) = -0.01*nelx;
fixed_dofs = reshape(n_unkn*find(coord(:,1)==0)+(-n_unkn+1:0),1,[]);
active_node = []; passive_node = [];
free_dofs = setdiff(1:(n_unkn*(nelx+1)*(nely+1)),fixed_dofs);
U(fixed_dofs,:) = 0;
if strcmp(case_type,'MECHANISM') %#ok<ALIGN>
	id_in  = find(F(:,1)); id_in  = sub2ind(n_unkn*(nely+1)*(nelx+1)*[1 1],id_in,id_in);
	id_out = find(F(:,2)); id_out = sub2ind(n_unkn*(nely+1)*(nelx+1)*[1 1],id_out,id_out);
else; id_in=[]; id_out=[]; end
%% Parameter definition
switch case_type
	case 'COMPLIANCE'; m = 5; E0 = 1; alpha = nthroot(1e-6,m); nu = 0.3;
	case 'MECHANISM';  m = 3; E0 = 1; alpha = nthroot(1e-2,m); nu = 0.3;
end
%% Prepare animation
psi_vec = zeros(size(coord,1),nsteps+1);
chi_vec = zeros(size(connect,1),nsteps+1);
U_vec = zeros(n_unkn*size(coord,1),load_states,nsteps+1);
%% Finite element analysis preparation
[posgp4,W4] = gauss_points(n_gauss);
[posgp1,W1] = gauss_points(1);
[DE] = D_matrix_stress(E0,nu);
KE = zeros(n_nodes*n_unkn,n_nodes*n_unkn);
KE_i = zeros(n_nodes*n_unkn,n_nodes*n_unkn,n_gauss);
for i=1:n_gauss
	[BE,Det_Jacobian] = B_matrix(posgp4(:,i),n_unkn,n_nodes);
	KE_i(:,:,i) = BE'*DE*BE;
	KE = KE + KE_i(:,:,i)*Det_Jacobian*W4(i);
end
[BE_cut,Det_Jacobian_cut] = B_matrix(posgp1,n_unkn,n_nodes);
K_cut = BE_cut'*DE*BE_cut;
KE_cut = K_cut*Det_Jacobian_cut*W1(1);
edofMat = kron(connect,n_unkn*ones(1,n_unkn)) + repmat(1-n_unkn:0,1,n_nodes);
iK = reshape(kron(edofMat,ones(n_nodes*n_unkn,1))',(n_nodes*n_unkn)^2*nelx*nely,1);
jK = reshape(kron(edofMat,ones(1,n_nodes*n_unkn))',(n_nodes*n_unkn)^2*nelx*nely,1);
%% Laplacian filter preparation
KE_Lap = 1/6* [ 4 -1 -2 -1;-1 4 -1 -2;-2 -1 4 -1;-1 -2 -1 4];
ME_Lap = 1/36*[ 4  2  1  2; 2 4  2  1; 1  2 4  2; 2  1  2 4];
KE_Lap = ME_Lap + (tau*h_e).^2*KE_Lap;
i_KF = reshape(kron(connect,ones(n_nodes,1))',n_nodes^2*nelx*nely,1);
j_KF = reshape(kron(connect,ones(1,n_nodes))',n_nodes^2*nelx*nely,1);
s_KF = reshape(KE_Lap(:)*ones(1,nelx*nely),n_nodes^2*nelx*nely,1); clear KE_Lap ME_Lap;
K_Lap = sparse(i_KF,j_KF,s_KF);
if strcmp(opt.solver_Lap,'direct'); LF = chol(K_Lap,'lower'); clear K_Lap i_KF j_KF s_KF;
else; LF = ichol(K_Lap, struct('type','ict','droptol',1e-3,'diagcomp',0.1)); clear i_KF j_KF s_KF; end
i_xi = reshape(connect',n_nodes*nelx*nely,1);
N_T = N_matrix(posgp4).*W4/4;
%% Loop over steps
psi = alpha0*ones((nelx+1)*(nely+1),1); psi(passive_node) = -alpha0; psi(active_node) = alpha0; psi_vec(:,1)=psi;
[~,chi] = compute_volume (psi,connect); chi0_step = chi; chi_vec(:,1) = chi';
%initialize variables
iter = 1; J_vec = []; vol_vec = []; lambda_vec = 0; lambda = 0; fhandle6 = [];
[fhandle2,ohandle2] = plot_isosurface([],[],0,psi,coord,connect,1,opt);
for i_step = 1:nsteps
	[t_ref] = set_reference_volume(i_step,Vol0,Vol,nsteps,k);
	% Main loop by steps
	Tol_chi = 1;
	Tol_lambda = 1;
	iter_step = 1;
	while (((Tol_chi>1e-1 || Tol_lambda>1e-1) && iter_step<iter_max_step) || iter_step<=iter_min_step )
		% FE-analysis
		[K] = assmebly_stiff_mat (chi,KE,KE_cut,alpha,m,iK,jK,n_unkn,nelx,nely,case_type,id_in,id_out);
		U(free_dofs,:) = K(free_dofs,free_dofs) \ (F(free_dofs,:) - K(free_dofs,fixed_dofs)*U(fixed_dofs,:));
		% Calculate sensitivities and apply Laplacian regularization
		Energy = zeros(n_gauss,nelx*nely);
		id = chi==1|chi==0; int_chi = interp_property (m,m-1,alpha,chi(id));
		if strcmp(case_type,'COMPLIANCE'); nload = load_states; else; nload = 1; end
		for i_load=1:nload
			u_e = reshape(U(edofMat(id,:)',i_load),n_nodes*n_unkn,[]); w_e = u_e;
			if strcmp(case_type,'MECHANISM'); w_e = -reshape(U(edofMat(id,:)',i_load+1),n_nodes*n_unkn,[]); end
			for i=1:n_gauss; Energy(i,id) = Energy(i,id) + sum(w_e.*(KE_i(:,:,i)*u_e),1); end
		end; Energy(:,id) = int_chi.*Energy(:,id);
		id = ~id; int_chi = interp_property (m,m-1,alpha,chi(id));
		for i_load=1:nload
			u_e = reshape(U(edofMat(id,:)',i_load),n_nodes*n_unkn,[]); w_e = u_e;
			if strcmp(case_type,'MECHANISM'); w_e = -reshape(U(edofMat(id,:)',i_load+1),n_nodes*n_unkn,[]); end
			Energy(:,id) = Energy(:,id) + repmat(sum(w_e.*(K_cut*u_e),1),n_gauss,1);
		end; Energy(:,id) = int_chi.*Energy(:,id);
		if iter == 1; xi_shift = min(0,min(Energy(:))); xi_norm = max(range(Energy(:)),max(Energy(:)));
			U_vec(:,:,1)=U; if strcmp(case_type,'COMPLIANCE'); J_ref = full(abs(sum(sum(F.*U,1),2))); else; J_ref = -abs(F(:,2)'*U(:,1)); end
		end
		xi_int = N_T*(Energy-xi_shift*chi)/xi_norm;
		if strcmp(opt.solver_Lap,'direct')
			xi = LF'\(LF\accumarray(i_xi,xi_int(:),[(1+nelx)*(1+nely) 1]));
		else
			[xi,flag] = minres(K_Lap,accumarray(i_xi,xi_int(:),[(1+nelx)*(1+nely) 1]),1e-6,500,LF,LF'); assert(flag == 0);
		end
		if strcmp(case_type,'COMPLIANCE'); J = full(sum(sum(F.*U,1),2))/J_ref; else; J = F(:,2)'*U(:,1)/J_ref; end
		% Compute topology
		[lambda,chi_n,psi,vol] = find_volume (xi,connect,active_node,passive_node,t_ref,lambda,alpha0);
		lambda_vec = [lambda_vec,lambda];
		Tol_lambda = (lambda_vec(iter+1)-lambda_vec(iter))/lambda_vec(iter+1);
		% Plot topology
		[fhandle2,ohandle2] = plot_isosurface(fhandle2,ohandle2,iter,psi,coord,connect,J,opt);
		% Update variables
		Tol_chi = sqrt(sum((chi-chi_n).^2))/sqrt(sum(chi0_step.^2));
		chi = chi_n;
		fprintf(' Step:%5i It.:%5i Obj.:%11.4f Vol.:%7.3f \n',i_step,iter_step,J,vol);
		iter_step = iter_step+1; iter = iter+1;
		drawnow;
	end
	chi0_step = chi;
	if J<10
		[fhandle6,J_vec,vol_vec] = plot_volume_iter(fhandle6,i_step,J_vec,J,vol_vec,vol,opt.Plot_vol_step,6,'Cost function Step','#step','+-b');
		psi_vec(:,i_step+1)=psi; chi_vec(:,i_step+1)=chi'; U_vec(:,:,i_step+1)=U;
	end
	if iter_step >= iter_max_step; warning('VarTopOpt:Max_iter_step','Maximum number of in-step iterations achieved.'); break; end
	if iter > iter_max; warning('VarTopOpt:Max_iter','Maximum number of iterations achieved.'); break; end
end
%% Animation
Topology_evolution(coord,connect,[Vol0,vol_vec],psi_vec,chi_vec,U_vec);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [coeff] = interp_property (m,n,alpha,chi)
coeff = chi + (1-chi).*alpha;
coeff = double(m==n).*coeff.^m + double(m~=n).*m*coeff.^n*(1-alpha);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [posgp,W] = gauss_points (n_gauss)
if n_gauss==1; s = 0; w = 2; else; s = sqrt(3)/3*[-1 1]; w = [1 1]; end
[s,t] = meshgrid(s,s); posgp = [s(:) t(:)]';
W=w'*w; W=W(:)';
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [DE] = D_matrix_strain(E,nu) %Planestrain
DE = E/((1+nu)*(1-2*nu))*[(1-nu) nu 0;nu (1-nu) 0;0 0 (1-2*nu)/2];
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [DE] = D_matrix_stress(E,nu) %Planestress
DE = E/(1-nu^2)*[1 nu 0; nu 1 0;0 0 (1-nu)/2];
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [N] = N_matrix(posgp)
N = 0.25*(1+[-1 1 1 -1]'*posgp(1,:)).*(1+[-1 -1 1 1]'*posgp(2,:));
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [BE,Det_Jacobian,cart_deriv] = B_matrix(posgp,n_unkn,n_nodes)
dshape = 0.25*[-1 -1;1 -1;1 1;-1 1]'.* flip(1+[-1 -1;1 -1;1 1;-1 1]'.*posgp,1);
Jacobian_mat = dshape*[0 0;1 0;1 1;0 1];
Det_Jacobian = det(Jacobian_mat);
cart_deriv = Jacobian_mat\dshape;
BE = zeros(3,n_unkn*n_nodes); BE([1 3],1:n_unkn:end) = cart_deriv; BE([3 2],2:n_unkn:end) = cart_deriv;
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [lambda,chi,psi,vol,Tol_constr] = find_volume (xi,connect,active_node,passive_node,t_ref,lambda,alpha0)
l1 = min(xi); c1 = t_ref; l2 = max(xi); c2 = t_ref-1; Tol_constr = 1; iter=1;
if lambda>l1 && lambda<l2
	[chi,psi,vol,l1,l2,c1,c2,Tol_constr] = compute_volume_lambda(xi,connect,active_node,passive_node,t_ref,lambda,l1,l2,c1,c2,alpha0);
end
while (abs(Tol_constr)>1e-4) && iter<1000
	%middle point
	%lambda = 0.5*(l1+l2);
	%Regula falsi
	lambda = l1 - c1*(l2-l1)/(c2-c1);
	[chi,psi,vol,l1,l2,c1,c2,Tol_constr] = compute_volume_lambda(xi,connect,active_node,passive_node,t_ref,lambda,l1,l2,c1,c2,alpha0);
	iter = iter + 1;
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [chi,psi,vol,l1,l2,c1,c2,Tol_constr] = compute_volume_lambda(xi,connect,active_node,passive_node,t_ref,lambda,l1,l2,c1,c2,alpha0)
psi = xi - lambda; psi(passive_node) = -alpha0; psi(active_node) = alpha0;
[vol,chi] = compute_volume (psi,connect);
Tol_constr = -(vol-t_ref);
%Middle point & Regula falsi
	%if Tol_constr > 0, l1 = lambda; c1 = Tol_constr; else; l2 = lambda; c2 = Tol_constr; end
%Anderson–Björck algorithm with illinois algorithm
	if c2*Tol_constr<=0; l1=l2; c1=c2; l2=lambda; c2=Tol_constr;
	else; g=1-Tol_constr/c2; g=(g-0.5)*(g>0)+0.5; l2=lambda; c1=g*c1; c2=Tol_constr; end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [volume,chi] = compute_volume (psi,connect)
P = [-1 -1;1 -1;1 1;-1 1]; dvol = 1/4;
s = [-0.9324695142031521 -0.6612093864662645 -0.2386191860831969 0.2386191860831969 0.6612093864662645 0.9324695142031521]; [s,t] = meshgrid(s,s);
w = [ 0.1713244923791704  0.3607615730481386  0.4679139345726910 0.4679139345726910 0.3607615730481386 0.1713244923791704]; W=w'*w; W=W(:)';
psi_n = psi(connect); chi = sum((sign(psi_n)+1),2)'/8; id = chi~=1&chi~=0;
phi_x = psi_n(id,:)*((1+P(:,1)*s(:)').*(1+P(:,2)*t(:)')/4);
chi(1,id) = (W*(phi_x>0)'+ 0.5*W*(phi_x==0)')*dvol;
volume = 1 - sum(chi) / size(connect,1);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [K] = assmebly_stiff_mat (chi,KE,KE_cut,alpha,m,iK,jK,n_unkn,nelx,nely,case_type,id_in,id_out)
sK = interp_property(m,m,alpha,chi).*KE(:); sK(:,chi~=1&chi~=0) = interp_property(m,m,alpha,chi(chi~=1&chi~=0)).*KE_cut(:);
K = sparse(iK,jK,sK,n_unkn*(1+nelx)*(1+nely),n_unkn*(1+nelx)*(1+nely)); K = (K+K')/2; clear sK;
if strcmp(case_type,'MECHANISM')
	K(id_in)  = K(id_in)  + 0.002;
	K(id_out) = K(id_out) + 0.002;
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [fig_handle,obj_handle] = plot_isosurface(fig_handle,obj_handle,iter,psi,coord,connect,J,opt)
if opt.Plot_top_iso
	if iter==0; fig_handle = figure(2); set(fig_handle,'Name','Topology'); caxis([-1 1]); colormap(flip(gray(2)));
		axis equal tight; xlabel('x'); ylabel('y'); title(['J = ',num2str(J)]);
		obj_handle = patch('Vertices',coord,'Faces',connect,'FaceVertexCData',psi,'EdgeColor',opt.EdgeColor,'FaceColor','interp');
	else
		set(0, 'CurrentFigure', fig_handle); set(get(gca,'Title'),'String',['J = ',num2str(J)]);
		set(obj_handle,'FaceVertexCData',psi);
	end
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [fig_handle,J_vec,vol_vec] = plot_volume_iter(fig_handle,iter,J_vec,J,vol_vec,vol,opt_plot,fig_num,fig_name,xlabel_name,linestyle)
J_vec = [J_vec,J]; vol_vec = [vol_vec,vol];
if opt_plot
	if iter==1; fig_handle = figure(fig_num); set(fig_handle,'Name',fig_name);
		subplot(2,1,1); plot(J_vec,linestyle);   ylabel('$\mathcal{J}_\chi$','Interp','Latex'); xlabel(xlabel_name); grid; grid minor;
		subplot(2,1,2); plot(vol_vec,linestyle); ylabel('|\Omega^-|');                          xlabel(xlabel_name); grid; grid minor;
	else; set(0, 'CurrentFigure', fig_handle);
		subplot(2,1,1); set(findobj(gca,'Type','line'),'Xdata',1:numel(J_vec),'YData',J_vec);
		subplot(2,1,2); set(findobj(gca,'Type','line'),'Xdata',1:numel(vol_vec),'YData',vol_vec);
	end
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [vol] = set_reference_volume(iter,Vol0,Volf,nsteps,k)
if k==0; scheme='linear'; else; scheme='exponential'; end
switch scheme
	case 'linear'; vol=Vol0+(Volf-Vol0)/nsteps*iter;
	case 'exponential'; C1=(Vol0-Volf)/(1-exp(k)); C2=Vol0-C1; vol=C1*exp(k*iter/nsteps)+C2;
end

==> Codes/UNVARTOP_AL_2D_reduced.m <==
function [iter,J] = UNVARTOP_AL_2D_reduced (nelx,nely,nsteps,Vol0,Vol,k,tau,rho0)
n_unkn = 2; h_e = 1; n_gauss = 4; n_nodes = 4; n_dim = 2; iter_max_step = 500; iter_min_step = 4; iter_max = 5000; alpha0 = 1e-3;
opt = struct('Plot_top_iso',1,'Plot_vol_step',1,'EdgeColor','none','solver_Lap','direct'); %direct  iterative
%% Vector for assembling matrices
[X,Y] = meshgrid(0:nelx,nely:-1:0); coord = [X(:),Y(:)]; clear X Y
nodenrs = reshape(1:(1+nelx)*(1+nely),1+nely,1+nelx);
edofVec = reshape(nodenrs(1:end-1,1:end-1)+1,nelx*nely,1); clear nodenrs;
connect = edofVec+[0 nely+[1 0] -1]; clear edofVec;
%% Loads and boundary setting for Cantilever beam
case_type='COMPLIANCE'; load_states=1;
F = sparse(n_unkn*(nelx+1)*(nely+1),load_states);
U = zeros(n_unkn*(nelx+1)*(nely+1),load_states);
F(n_unkn*find(coord(:,2)==0 & coord(:,1)==nelx),1) = -0.01*nelx;
fixed_dofs = reshape(n_unkn*find(coord(:,1)==0)+(-n_unkn+1:0),1,[]);
active_node = []; passive_node = [];
free_dofs = setdiff(1:(n_unkn*(nelx+1)*(nely+1)),fixed_dofs);
U(fixed_dofs,:) = 0;
if strcmp(case_type,'MECHANISM') %#ok<ALIGN>
	id_in  = find(F(:,1)); id_in  = sub2ind(n_unkn*(nely+1)*(nelx+1)*[1 1],id_in,id_in);
	id_out = find(F(:,2)); id_out = sub2ind(n_unkn*(nely+1)*(nelx+1)*[1 1],id_out,id_out);
else; id_in=[]; id_out=[]; end
%% Parameter definition
switch case_type
	case 'COMPLIANCE'; m = 5; E0 = 1; alpha = nthroot(1e-6,m); nu = 0.3;
	case 'MECHANISM';  m = 3; E0 = 1; alpha = nthroot(1e-2,m); nu = 0.3;
end
%% Prepare animation
psi_vec = zeros(size(coord,1),nsteps+1);
chi_vec = zeros(size(connect,1),nsteps+1);
U_vec = zeros(n_unkn*size(coord,1),load_states,nsteps+1);
%% Finite element analysis preparation
[posgp4,W4] = gauss_points(n_gauss);
[posgp1,W1] = gauss_points(1);
[DE] = D_matrix_stress(E0,nu);
KE = zeros(n_nodes*n_unkn,n_nodes*n_unkn);
KE_i = zeros(n_nodes*n_unkn,n_nodes*n_unkn,n_gauss);
for i=1:n_gauss
	[BE,Det_Jacobian] = B_matrix(posgp4(:,i),n_unkn,n_nodes);
	KE_i(:,:,i) = BE'*DE*BE;
	KE = KE + KE_i(:,:,i)*Det_Jacobian*W4(i);
end
[BE_cut,Det_Jacobian_cut] = B_matrix(posgp1,n_unkn,n_nodes);
K_cut = BE_cut'*DE*BE_cut;
KE_cut = K_cut*Det_Jacobian_cut*W1(1);
edofMat = kron(connect,n_unkn*ones(1,n_unkn)) + repmat(1-n_unkn:0,1,n_nodes);
iK = reshape(kron(edofMat,ones(n_nodes*n_unkn,1))',(n_nodes*n_unkn)^2*nelx*nely,1);
jK = reshape(kron(edofMat,ones(1,n_nodes*n_unkn))',(n_nodes*n_unkn)^2*nelx*nely,1);
%% Laplacian filter preparation
KE_Lap = 1/6* [ 4 -1 -2 -1;-1 4 -1 -2;-2 -1 4 -1;-1 -2 -1 4];
ME_Lap = 1/36*[ 4  2  1  2; 2 4  2  1; 1  2 4  2; 2  1  2 4];
KE_Lap = ME_Lap + (tau*h_e).^2*KE_Lap;
i_KF = reshape(kron(connect,ones(n_nodes,1))',n_nodes^2*nelx*nely,1);
j_KF = reshape(kron(connect,ones(1,n_nodes))',n_nodes^2*nelx*nely,1);
s_KF = reshape(KE_Lap(:)*ones(1,nelx*nely),n_nodes^2*nelx*nely,1); clear KE_Lap ME_Lap;
K_Lap = sparse(i_KF,j_KF,s_KF);
if strcmp(opt.solver_Lap,'direct'); LF = chol(K_Lap,'lower'); clear K_Lap i_KF j_KF s_KF;
else; LF = ichol(K_Lap, struct('type','ict','droptol',1e-3,'diagcomp',0.1)); clear i_KF j_KF s_KF; end
i_xi = reshape(connect',n_nodes*nelx*nely,1);
N_T = N_matrix(posgp4).*W4/4;
%% Loop over steps
psi = alpha0*ones((nelx+1)*(nely+1),1); psi(passive_node) = -alpha0; psi(active_node) = alpha0; psi_vec(:,1)=psi;
[vol,chi] = compute_volume (psi,connect); chi0_step = chi; chi_vec(:,1) = chi';
%initialize variables
iter = 1; J_vec = []; vol_vec = []; lambda_vec = 0; lambda = 0; fhandle6 = [];
Tol_constr_vec = []; rho = rho0;
[fhandle2,ohandle2] = plot_isosurface([],[],0,psi,coord,connect,1,opt);
for i_step = 1:nsteps
	[t_ref] = set_reference_volume(i_step,Vol0,Vol,nsteps,k);
	% Main loop by steps
	Tol_chi = 1;
	Tol_lambda = 1;
	iter_step = 1;
	Tol_constr = t_ref - vol;
	while (((Tol_chi>1e-1 || abs(Tol_constr)>1e-3 || Tol_lambda>1e-1) && iter_step<iter_max_step) || iter_step<=iter_min_step )
		% FE-analysis
		[K] = assmebly_stiff_mat (chi,KE,KE_cut,alpha,m,iK,jK,n_unkn,nelx,nely,case_type,id_in,id_out);
		U(free_dofs,:) = K(free_dofs,free_dofs) \ (F(free_dofs,:) - K(free_dofs,fixed_dofs)*U(fixed_dofs,:));
		% Calculate sensitivities and apply Laplacian regularization
		Energy = zeros(n_gauss,nelx*nely);
		id = chi==1|chi==0; int_chi = interp_property (m,m-1,alpha,chi(id));
		if strcmp(case_type,'COMPLIANCE'); nload = load_states; else; nload = 1; end
		for i_load=1:nload
			u_e = reshape(U(edofMat(id,:)',i_load),n_nodes*n_unkn,[]); w_e = u_e;
			if strcmp(case_type,'MECHANISM'); w_e = -reshape(U(edofMat(id,:)',i_load+1),n_nodes*n_unkn,[]); end
			for i=1:n_gauss; Energy(i,id) = Energy(i,id) + sum(w_e.*(KE_i(:,:,i)*u_e),1); end
		end; Energy(:,id) = int_chi.*Energy(:,id);
		id = ~id; int_chi = interp_property (m,m-1,alpha,chi(id));
		for i_load=1:nload
			u_e = reshape(U(edofMat(id,:)',i_load),n_nodes*n_unkn,[]); w_e = u_e;
			if strcmp(case_type,'MECHANISM'); w_e = -reshape(U(edofMat(id,:)',i_load+1),n_nodes*n_unkn,[]); end
			Energy(:,id) = Energy(:,id) + repmat(sum(w_e.*(K_cut*u_e),1),n_gauss,1);
		end; Energy(:,id) = int_chi.*Energy(:,id);
		if iter == 1; xi_shift = min(0,min(Energy(:))); xi_norm = max(range(Energy(:)),max(Energy(:)));
			U_vec(:,:,1)=U; if strcmp(case_type,'COMPLIANCE'); J_ref = full(abs(sum(sum(F.*U,1),2))); else; J_ref = -abs(F(:,2)'*U(:,1)); end
		end
		xi_int = N_T*(Energy-xi_shift*chi)/xi_norm;
		if strcmp(opt.solver_Lap,'direct')
			xi = LF'\(LF\accumarray(i_xi,xi_int(:),[(1+nelx)*(1+nely) 1]));
		else
			[xi,flag] = minres(K_Lap,accumarray(i_xi,xi_int(:),[(1+nelx)*(1+nely) 1]),1e-6,500,LF,LF'); assert(flag == 0);
		end
		if strcmp(case_type,'COMPLIANCE'); J = full(sum(sum(F.*U,1),2))/J_ref; else; J = F(:,2)'*U(:,1)/J_ref; end
		J = J + nelx*nely*(lambda*Tol_constr + rho*Tol_constr^2)/J_ref*xi_norm;
		% Compute topology
		[lambda,rho,chi_n,psi,vol,Tol_constr] = find_volume (iter,xi,connect,active_node,passive_node,t_ref,lambda,rho,rho0,alpha0,Tol_constr,Tol_constr_vec);
		lambda_vec = [lambda_vec,lambda];
		Tol_lambda = (lambda_vec(iter+1)-lambda_vec(iter))/lambda_vec(iter+1);
		% Plot topology
		[fhandle2,ohandle2] = plot_isosurface(fhandle2,ohandle2,iter,psi,coord,connect,J,opt);
		% Update variables
		Tol_chi = sqrt(sum((chi-chi_n).^2))/sqrt(sum(chi0_step.^2));
		chi = chi_n;
		Tol_constr_vec = [Tol_constr_vec,abs(Tol_constr)];
		fprintf(' Step:%5i It.:%5i Obj.:%11.4f Vol.:%7.3f \n',i_step,iter_step,J,vol);
		iter_step = iter_step+1; iter = iter+1;
		drawnow;
	end
	chi0_step = chi;
	if J<10
		[fhandle6,J_vec,vol_vec] = plot_volume_iter(fhandle6,i_step,J_vec,J,vol_vec,vol,opt.Plot_vol_step,6,'Cost function Step','#step','+-b');
		psi_vec(:,i_step+1)=psi; chi_vec(:,i_step+1)=chi'; U_vec(:,:,i_step+1)=U;
	end
	if iter_step >= iter_max_step; warning('VarTopOpt_AL:Max_iter_step','Maximum number of in-step iterations achieved.'); break; end
	if iter > iter_max; warning('VarTopOpt_AL:Max_iter','Maximum number of iterations achieved.'); break; end
end
%% Animation
Topology_evolution(coord,connect,[Vol0,vol_vec],psi_vec,chi_vec,U_vec);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [coeff] = interp_property (m,n,alpha,chi)
coeff = chi + (1-chi).*alpha;
coeff = double(m==n).*coeff.^m + double(m~=n).*m*coeff.^n*(1-alpha);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [posgp,W] = gauss_points (n_gauss)
if n_gauss==1; s = 0; w = 2; else; s = sqrt(3)/3*[-1 1]; w = [1 1]; end
[s,t] = meshgrid(s,s); posgp = [s(:) t(:)]';
W=w'*w; W=W(:)';
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [DE] = D_matrix_strain(E,nu) %Planestrain
DE = E/((1+nu)*(1-2*nu))*[(1-nu) nu 0;nu (1-nu) 0;0 0 (1-2*nu)/2];
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [DE] = D_matrix_stress(E,nu) %Planestress
DE = E/(1-nu^2)*[1 nu 0; nu 1 0;0 0 (1-nu)/2];
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [N] = N_matrix(posgp)
N = 0.25*(1+[-1 1 1 -1]'*posgp(1,:)).*(1+[-1 -1 1 1]'*posgp(2,:));
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [BE,Det_Jacobian,cart_deriv] = B_matrix(posgp,n_unkn,n_nodes)
dshape = 0.25*[-1 -1;1 -1;1 1;-1 1]'.* flip(1+[-1 -1;1 -1;1 1;-1 1]'.*posgp,1);
Jacobian_mat = dshape*[0 0;1 0;1 1;0 1];
Det_Jacobian = det(Jacobian_mat);
cart_deriv = Jacobian_mat\dshape;
BE = zeros(3,n_unkn*n_nodes); BE([1 3],1:n_unkn:end) = cart_deriv; BE([3 2],2:n_unkn:end) = cart_deriv;
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [lambda,rho,chi,psi,vol,Tol_constr] = find_volume (iter,xi,connect,active_node,passive_node,t_ref,lambda,rho,rho0,alpha0,Tol_constr,Tol_constr_vec)
lambda = lambda + rho * Tol_constr;
psi = xi - lambda; psi(passive_node) = -alpha0; psi(active_node) = alpha0;
[vol,chi] = compute_volume (psi,connect);
Tol_constr = -(vol-t_ref);
if iter>=3; rho = min(0.02*rho*(abs(diff(Tol_constr_vec(end-1:end)))<1e-3) + rho,100*rho0); end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [volume,chi] = compute_volume (psi,connect)
P = [-1 -1;1 -1;1 1;-1 1]; dvol = 1/4;
s = [-0.9324695142031521 -0.6612093864662645 -0.2386191860831969 0.2386191860831969 0.6612093864662645 0.9324695142031521]; [s,t] = meshgrid(s,s);
w = [ 0.1713244923791704  0.3607615730481386  0.4679139345726910 0.4679139345726910 0.3607615730481386 0.1713244923791704]; W=w'*w; W=W(:)';
psi_n = psi(connect); chi = sum((sign(psi_n)+1),2)'/8; id = chi~=1&chi~=0;
phi_x = psi_n(id,:)*((1+P(:,1)*s(:)').*(1+P(:,2)*t(:)')/4);
chi(1,id) = (W*(phi_x>0)'+ 0.5*W*(phi_x==0)')*dvol;
volume = 1 - sum(chi) / size(connect,1);
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [K] = assmebly_stiff_mat (chi,KE,KE_cut,alpha,m,iK,jK,n_unkn,nelx,nely,case_type,id_in,id_out)
sK = interp_property(m,m,alpha,chi).*KE(:); sK(:,chi~=1&chi~=0) = interp_property(m,m,alpha,chi(chi~=1&chi~=0)).*KE_cut(:);
K = sparse(iK,jK,sK,n_unkn*(1+nelx)*(1+nely),n_unkn*(1+nelx)*(1+nely)); K = (K+K')/2; clear sK;
if strcmp(case_type,'MECHANISM')
	K(id_in)  = K(id_in)  + 0.002;
	K(id_out) = K(id_out) + 0.002;
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [fig_handle,obj_handle] = plot_isosurface(fig_handle,obj_handle,iter,psi,coord,connect,J,opt)
if opt.Plot_top_iso
	if iter==0; fig_handle = figure(2); set(fig_handle,'Name','Topology'); caxis([-1 1]); colormap(flip(gray(2)));
		axis equal tight; xlabel('x'); ylabel('y'); title(['J = ',num2str(J)]);
		obj_handle = patch('Vertices',coord,'Faces',connect,'FaceVertexCData',psi,'EdgeColor',opt.EdgeColor,'FaceColor','interp');
	else
		set(0, 'CurrentFigure', fig_handle); set(get(gca,'Title'),'String',['J = ',num2str(J)]);
		set(obj_handle,'FaceVertexCData',psi);
	end
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [fig_handle,J_vec,vol_vec] = plot_volume_iter(fig_handle,iter,J_vec,J,vol_vec,vol,opt_plot,fig_num,fig_name,xlabel_name,linestyle)
J_vec = [J_vec,J]; vol_vec = [vol_vec,vol];
if opt_plot
	if iter==1; fig_handle = figure(fig_num); set(fig_handle,'Name',fig_name);
		subplot(2,1,1); plot(J_vec,linestyle);   ylabel('$\mathcal{J}_\chi$','Interp','Latex'); xlabel(xlabel_name); grid; grid minor;
		subplot(2,1,2); plot(vol_vec,linestyle); ylabel('|\Omega^-|');                          xlabel(xlabel_name); grid; grid minor;
	else; set(0, 'CurrentFigure', fig_handle);
		subplot(2,1,1); set(findobj(gca,'Type','line'),'Xdata',1:numel(J_vec),'YData',J_vec);
		subplot(2,1,2); set(findobj(gca,'Type','line'),'Xdata',1:numel(vol_vec),'YData',vol_vec);
	end
end
%%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%% %%%%
function [vol] = set_reference_volume(iter,Vol0,Volf,nsteps,k)
if k==0; scheme='linear'; else; scheme='exponential'; end
switch scheme
	case 'linear'; vol=Vol0+(Volf-Vol0)/nsteps*iter;
	case 'exponential'; C1=(Vol0-Volf)/(1-exp(k)); C2=Vol0-C1; vol=C1*exp(k*iter/nsteps)+C2;
end
